Automating the Detection of Code Vulnerabilities by Analyzing GitHub Issues

In today's digital landscape, the importance of timely and accurate vulnerability detection has significantly increased. This paper presents a novel approach that leverages transformer-based models and machine learning techniques to automate the identification of software vulnerabilities by analyzing GitHub issues. We introduce a new dataset specifically designed for classifying GitHub issues relevant to vulnerability detection. We then examine various classification techniques to determine their effectiveness. The results demonstrate the potential of this approach for real-world application in early vulnerability detection, which could substantially reduce the window of exploitation for software vulnerabilities. This research makes a key contribution to the field by providing a scalable and computationally efficient framework for automated detection, enabling the prevention of compromised software usage before official notifications. This work has the potential to enhance the security of open-source software ecosystems.

==> figures/marco_plot.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

matplotlib.rc('font', size=10)
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Define the ratio of positive to negative instances
ratios = np.linspace(0.08, 0.23, 20)  # Ratio from 0 to 1

# Known recall values for positive and negative instances
recall_positive = [0.24,0.85,0.73,0.53,0.5,0.55]
recall_negative = [0.96,0.76,0.83,0.95,0.97,0.96]

# Calculate F1 score for each ratio
#precision_positive = recall_positive  # Assuming precision = recall for simplicity
#precision_negative = recall_negative

# Calculate weighted F1 score for each ratio
f1_scores = []
for i in range(0,6):
	f1_scores.append([])
	for ratio in ratios:
		perc_fp = 1 - recall_negative[i]
		precision_pos = recall_positive[i] * ratio / (recall_positive[i] * ratio + (1 - recall_negative[i]) * (1-ratio))
		precision_neg = (1-recall_positive[i]) * (ratio) / ((1-recall_positive[i]) * (ratio) + (recall_negative[i]) * (1-ratio))
	
		if precision_pos + recall_positive[i] == 0:
			f1 = 0
		else:
			f1 = 2 * (precision_pos * recall_positive[i]) / (precision_pos + recall_positive[i])
		f1_scores[i].append(f1)


fig, (ax1, ax2) = plt.subplots(2, 1,
                               sharex=True,
                               gridspec_kw={
                                   'height_ratios': [1, 0.1]
                               },
							   figsize=(4, 2.5))
fig.subplots_adjust(hspace=0.05)

# Plotting the results
for i in range(0,6):
	colore = "blue"
	label = "Baseline"
	if i == 1:
		colore = "red"
		label = "LLM-only (GPT-3.5)"
	if i == 2:
		colore = "green"
		label = "LLM-only (GPT-3.5 Fine-tuned)" 
	if i == 3:
		colore = "orange"
		label = "OpenAI Embeddings + XGBoost" 
	if i == 4:
		colore = "black"
		label = "Nvidia Embeddings + XGBoost" 
	if i == 5:
		colore = "gray"
		label = "Combined" 
	ax1.plot(ratios, f1_scores[i], label=label, color=colore)
	ax2.plot(ratios, f1_scores[i], label=label, color=colore)

ax1.set_ylim(0.24, 0.7)  # outliers only
ax2.set_ylim(0, 0.25)  # most of the data
# limit range of y-axis to the data only

# remove x-axis line's between the two sub-plots
ax1.spines['bottom'].set_visible(False)  # 1st subplot bottom x-axis
ax2.spines['top'].set_visible(False)  # 2nd subplot top x-axis

# 1st x-axis: move ticks from bottom to top
ax1.xaxis.set_ticks_position('none') 
# ax1.tick_params(labeltop=False)  # no labels
# 2nd x-axis: ticks on the bottom
ax2.xaxis.tick_bottom()
# ax2.set_xticks([])

# 1st subplot y-axis: remove first tick
ax1.set_yticks(ax1.get_yticks()[1:])
# 2nd subplot y-axis: remove the last
ax2.set_yticks(ax2.get_yticks()[:-1])

# now draw the cut
d = .5  # proportion of vertical to horizontal extent of the slanted line
kwargs = dict(
    marker=[(-1, -d), (1, d)],
    markersize=12,  # "length" of cut-line
    linestyle='none',
    color='k',  # ?
    mec='k',  # ?
    mew=1,  # line thickness
    clip_on=False
)
ax1.plot([0, 1], [0, 0], transform=ax1.transAxes, **kwargs)
ax2.plot([0, 1], [1, 1], transform=ax2.transAxes, **kwargs)

ax1.axvline(x=0.122, color='red', linestyle='--', linewidth=1)
ax2.axvline(x=0.122, color='red', linestyle='--', linewidth=1)
plt.xlabel("Fraction of Positive (Vulnerabilities) Entries")
ax1.set_ylabel("F1 Score")

ax1.grid(linestyle='--', linewidth=0.5)
ax2.grid(linestyle='--', linewidth=0.5)

plt.legend(loc=(-0.25, 12), labelspacing=0.2, prop={'size': 8}, ncols=2)

plt.savefig("sensitivity.pdf", format="pdf", bbox_inches='tight')

==> figures/similarity_plain.py <==
from sentence_transformers import SentenceTransformer, util
import os
import numpy as np

os.environ["TOKENIZERS_PARALLELISM"] = "true"
model = SentenceTransformer('nvidia/NV-Embed-v2', trust_remote_code=True, device='cuda')

def map_eval(examples):
    if examples['cve_descriptions'] is None or examples['description'] is None:
        return {
            'similarity': 0.0
        }
        
    label = examples['cve_descriptions']
    prediction = examples['description']
        
        
    
    e1 = model.encode(label)
    e2 = model.encode(prediction)
        
    similarities = util.pytorch_cos_sim(e1, e2).diagonal().tolist()
        
    return {
        'similarity': similarities[0]
    }
    

def display_statistics(data):
    print("Similarity mean:\t\t", data['similarity_mean'])
    print("Similarity median:\t\t", data['similarity_median'])
    print("Similarity var:\t\t", data['similarity_var'])

results = []

from datasets import load_dataset

dataset = load_dataset('DanCip/thesis-results-gpt3', split='test') 
df = dataset.to_pandas()

import pandas as pd
import json 

def safe_json_loads(val):
    if val is None:
        return {'confidence': 5, 'description': '', 'vulnerability_detected' : False}  # Return an empty dictionary for None values
    return json.loads(val)

df['gpt_response'] = df['gpt_response'].apply(safe_json_loads)

# Normalize the JSON column to extract its fields as separate columns
json_df = pd.json_normalize(df['gpt_response'])

# Concatenate the original DataFrame with the new DataFrame
df = pd.concat([df.drop(columns=['gpt_response']), json_df], axis=1)

from datasets import Dataset

dataset = Dataset.from_pandas(df) 

dataset = dataset.map(map_eval, batched=False)

df = dataset.to_pandas()[['cve_descriptions', 'description', 'similarity']]
df = df[df.similarity>0] 

import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns

plt.style.use('default')
matplotlib.rc('font', size=10)
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
plt.grid(linestyle='--', linewidth=0.5)
results.append({
    
    'similarity_mean': df.similarity.mean(),
    'similarity_median': df.similarity.median(),
    'similarity_var': df.similarity.var(),
    
})
bin_edges = np.linspace(0, 1, 31)
plt.figure(figsize=(4, 2.5))
plt.grid(linestyle='--', linewidth=0.5)
plt.xlim(left=0)
plt.ylim(top=19)
sns.histplot(df['similarity'], bins=bin_edges, kde=True, stat='percent') 
plt.xlabel('Similarity')
plt.ylabel('Frequency [%]')
plt.savefig("description_similarity_gpt3.5.pdf", format="pdf", bbox_inches='tight')
display_statistics(results[-1])

from datasets import load_dataset

dataset = load_dataset('DanCip/thesis-results-gpt3ft', split='test')
df = dataset.to_pandas()

df['gpt_response'] = df['gpt_response'].apply(safe_json_loads)
json_df = pd.json_normalize(df['gpt_response'])
df = pd.concat([df.drop(columns=['gpt_response']), json_df], axis=1)

dataset = Dataset.from_pandas(df) 
dataset = dataset.map(map_eval, batched=False)

df = dataset.to_pandas()[['cve_descriptions', 'description', 'similarity']]
df = df[df.similarity>0.1] 

df[df.similarity<0.1]

results.append({
    
    'similarity_mean': df.similarity.mean(),
    'similarity_median': df.similarity.median(),
    'similarity_var': df.similarity.var(),
    
})
plt.figure(figsize=(4, 2.5))
plt.xlim(left=0)
plt.ylim(top=19)
plt.grid(linestyle='--', linewidth=0.5)
sns.histplot(df['similarity'], bins=bin_edges, kde=True, stat='percent')
plt.xlabel('Similarity')
plt.ylabel('Frequency [%]')
plt.savefig("description_similarity_gpt3.5_ft.pdf", format="pdf", bbox_inches='tight')
display_statistics(results[-1])

==> figures/tsne.py <==
from sklearn.manifold import TSNE
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib

matplotlib.rc('font', size=10)
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import numpy as np 

from datasets import load_dataset, concatenate_datasets

dataset_repo = 'DanCip/github-issues-vul-detection'

train_ds = load_dataset(dataset_repo, split='train')
test_ds = load_dataset(dataset_repo, split='test')

combined_ds = concatenate_datasets([train_ds, test_ds])
final_df = combined_ds.to_pandas()

X = final_df[['issue_embedding']].values
labels = final_df['label']

data = []
for i in X:
    data.append(i[0])
X = np.array(data)
X.shape



tsne = TSNE(n_components=3, random_state=42)
X_tsne = tsne.fit_transform(X)


# Create a DataFrame for the t-SNE result
df_tsne = pd.DataFrame(X_tsne, columns=['Component 1', 'Component 2', 'Component 3'])
df_tsne['label'] = labels.values

# Plot
fig = plt.figure(figsize=(5, 7))
ax = fig.add_subplot(111, projection='3d')

for label in df_tsne['label'].unique():
    subset = df_tsne[df_tsne['label'] == label]
    ax.scatter(subset['Component 1'], subset['Component 2'], subset['Component 3'], label="Vulnerability" if label else "Non-Vulnerability", s=7)

ax.set_xlabel('1st Component')
ax.set_ylabel('2nd Component')
ax.set_zlabel('3rd Component')
ax.set_box_aspect(None, zoom=0.85)
ax.legend()
plt.savefig('tsne_plot.pdf',format='pdf',  bbox_inches='tight')
